Nonparametric reconstructions of dynamical dark energy via flexknots

Recent cosmological surveys have provided unprecedented datasets that can be used to reconstruct the history of the dark energy equation of state. In this work, a free-form "flexknot'' parameterisation is employed to represent $w(a)$ as a linear spline between free-moving nodes, the number of which may vary. By combining DESI Baryon Acoustic Oscillation measurements with Pantheon+ or DES5Y supernovae, the functional posteriors of $w(a)$ reveal an unexpected W-shaped structure. While the Bayesian evidence may still favour $\Lambda$CDM, the robustness of these results suggests the structure is indeed present in the data. The tension $R$-statistic and suspiciousness have been marginalised over models, and demonstrate that while the reconstructions from DESI and Pantheon+ agree, DESI and DES5Y do not. We conclude that, while there is no smoking gun for dynamical dark energy, the structure unearthed in this work is generally too complex to be captured by the restrictive $w$CDM or CPL parameterisations.

==> plots/hardlink.sh <==
#!/bin/bash

for j in \
    "comparison/annaplot" \
    "comparison/comparison_20_distances" \
    "des5y/des5y_20_wa" \
    "desi/desi_20_wa" \
    "desi_sdss/desi_sdss_20_wa" \
    "comparison/desi_vs_pantheon_2_i" \
    "desides5y/desides5y_20_wa" \
    "comparison/desiia_omegam_prior" \
    "desiia_h0des5y/desiia_h0des5y_tension_i" \
    "desiia_h0/desiia_h0_20_cobaya_comparison_wa" \
    "desiia_h0/desiia_h0_20_wa" \
    "ia_h0/ia_h0_20_wa" \
    "ia0.01_h0/ia0.01_h0_20_wa"
do
    ln -f "/Users/adam/phd/desi/distances/$j.pdf" .
done

